Efficient calculation of magnetocrystalline anisotropy energy using symmetry-adapted Wannier functions

Magnetocrystalline anisotropy, a crucial factor in magnetic properties and applications like magnetoresistive random-access memory, often requires extensive $k$-point mesh in first-principles calculations. In this study, we develop a Wannier orbital tight-binding model incorporating crystal and spin symmetries and utilize time-reversal symmetry to divide magnetization components. This model enables efficient computation of magnetocrystalline anisotropy. Applying this method to $\mathrm{L1_0}$ $\mathrm{FePt}$ and $\mathrm{FeNi}$, we calculate the dependence of the anisotropic energy on $k$-point mesh size, chemical potential, spin-orbit interaction, and magnetization direction. The results validate the practicality of the models to the energy order of $10~[\mathrm{\mu eV}/f.u.]$.

==> clear.sh <==
#!/bin/bash

rm *.aux \
#*.bbl \
*.blg \
*.idx \
*.ind \
*.lof \
*.lot \
*.toc \
*.acn \
*.acr \
*.alg \
*.glg \
*.glo \
*.gls \
*.ist \
*.fls \
*.log \
*.fdb_latexmk \
*.snm \
*.nav \
*.dvi \
*.synctex.gz \
*.spl

find ./ -type f -name "*競合*" -delete
find ./ -type f -name "*busy*" -delete
